Histogram Sort with Sampling

To minimize data movement, state-of-the-art parallel sorting algorithms use techniques based on sampling and histogramming to partition keys prior to redistribution. Sampling enables partitioning to be done using a representative subset of the keys, while histogramming enables evaluation and iterative improvement of a given partition. We introduce Histogram sort with sampling (HSS), which combines sampling and iterative histogramming to find high quality partitions with minimal data movement and high practical performance. Compared to the best known (recently introduced) algorithm for finding these partitions, our algorithm requires a factor of {\Theta}(log(p)/ log log(p)) less communication, and substantially less when compared to standard variants of Sample sort and Histogram sort. We provide a distributed memory implementation of the proposed algorithm, compare its performance to two existing implementations, and provide a brief application study showing benefit of the new algorithm.

==> plots/changa-sorting.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import AutoMinorLocator

matplotlib.rcParams['ytick.minor.size'] = 5
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 5
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=2)
ax.set_yscale("log", basey=2)


p = [2048, 4096, 8192, 16384, 32768]
changa_lambb_HSS = [1.11165, 1.21807, 2.40409, 4.78085, 8.62414]
#for i in range(0, len(p)):
#	changa_lambb_HSS[i] = 1000 * changa_lambb_HSS[i]/p[i]
pcolor_lambb = '#0e326d'
plt.plot(p, changa_lambb_HSS, ':', color=pcolor_lambb,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor=pcolor_lambb, markeredgecolor=pcolor_lambb, dash_capstyle='round', label='HSS Lambb')


p = [2048, 4096, 8192, 16384, 32768]
changa_lambb_old = [1.20458, 1.55362, 3.11297, 6.24931, 11.4735]
#for i in range(0, len(p)):
#	changa_lambb_old[i] = 1000 * changa_lambb_old[i]/p[i]

plt.plot(p, changa_lambb_old, '-', color=pcolor_lambb,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor_lambb, dash_capstyle='round', label='Histogram Sort Lambb')




pcolor_dwarf = '#028413'
p = [512, 1024, 2048, 4096]
changa_dwarf_HSS = [0.274655, 0.321575, 0.518289, 0.90698]
#for i in range(0, len(p)):
#	changa_dwarf_HSS[i] = 1000 * changa_dwarf_HSS[i]/p[i]
plt.plot(p, changa_dwarf_HSS, ':', color=pcolor_dwarf,  lw=2.5,  marker='s', mew = 2.5, markersize = 10, markerfacecolor=pcolor_dwarf, markeredgecolor=pcolor_dwarf, dash_capstyle='round', label='HSS Dwarf')



p = [512, 1024, 2048, 4096]
changa_dwarf_old = [0.278324, 0.354976, 0.5974, 1.10567]

#for i in range(0, len(p)):
#	changa_dwarf_old[i] = 1000 * changa_dwarf_old[i]/p[i]
plt.plot(p, changa_dwarf_old, '-', color=pcolor_dwarf,  lw=2.5,  marker='s', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor_dwarf, dash_capstyle='round', label='Histogram Sort Dwarf')


label_fontsize=15

leg = plt.legend(bbox_to_anchor=(0.05, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5)
leg.get_frame().set_linewidth(0.0)



axcolor='grey'
ax.xaxis.set_tick_params(width=2, length=10)
ax.yaxis.set_tick_params(width=2, length=15)
ax.xaxis.set_tick_params(which='both', colors=axcolor)
ax.yaxis.set_tick_params(which='both', colors=axcolor)


ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)

def string(x):
    if x >= 1024:
    		return str(x/1024) + 'K'
    else:
        return str(x)


hfont = {'fontname':'Lato'}
plt.xlabel("#processors", fontsize=label_fontsize)
plt.ylabel("Execution Time(sec)", fontsize=label_fontsize)


ticklabelcolor = 'grey'

logps = np.arange(8,17,1)
ax.xaxis.set_ticks(np.array([2**x for x in logps]))
xticks = np.array([2**x for x in logps])
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)


yticks = [2**x for x in np.arange(0, 5, 1)]
yticks = [0.5] + yticks
ax.yaxis.set_ticks(np.array(yticks))
aaaa = ["",".0"]
yticks = np.array([string(x) + aaaa[min(1, int(x))] for x in yticks])
ax.set_yticklabels(yticks, color=ticklabelcolor)



# yticks = np.arange(0,24,4)
# ax.yaxis.set_ticks(yticks)
# ax.yaxis.set_minor_locator(AutoMinorLocator(8))
# ax.set_yticklabels(yticks, color=ticklabelcolor)



#plt.xlim(xmin=500)
#plt.ylim(ymin=0, ymax=18)
plt.tick_params(labelsize=label_fontsize)

plt.grid(linestyle=':', linewidth=1, color='grey')

#plt.show()
plt.savefig("changa-hss.pdf")
#plt.savefig('/Users/vipulharsh/Desktop/psortingV/doc/2017ipdps-parsort/PAPER/fig2.eps')


==> plots/changa_sorting.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import AutoMinorLocator

matplotlib.rcParams['ytick.minor.size'] = 5
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 5
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=2)
ax.set_yscale("log", basey=2)


p = [2048, 4096, 8192, 16384, 32768]
changa_lambb_HSS = [1.11165, 1.21807, 2.40409, 4.78085, 8.62414]
#for i in range(0, len(p)):
#	changa_lambb_HSS[i] = 1000 * changa_lambb_HSS[i]/p[i]
pcolor_lambb = '#0e326d'
plt.plot(p, changa_lambb_HSS, ':', color=pcolor_lambb,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor=pcolor_lambb, markeredgecolor=pcolor_lambb, dash_capstyle='round', label='HSS Lambb')


p = [2048, 4096, 8192, 16384, 32768]
changa_lambb_old = [1.20458, 1.55362, 3.11297, 6.24931, 11.4735]
#for i in range(0, len(p)):
#	changa_lambb_old[i] = 1000 * changa_lambb_old[i]/p[i]

plt.plot(p, changa_lambb_old, '-', color=pcolor_lambb,  lw=2.5,  marker='s', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor_lambb, dash_capstyle='round', label='Old Lambb')




pcolor_dwarf = '#028413'
p = [512, 1024, 2048, 4096]
changa_dwarf_HSS = [0.274655, 0.321575, 0.518289, 0.90698]
#for i in range(0, len(p)):
#	changa_dwarf_HSS[i] = 1000 * changa_dwarf_HSS[i]/p[i]
plt.plot(p, changa_dwarf_HSS, ':', color=pcolor_dwarf,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor=pcolor_dwarf, markeredgecolor=pcolor_dwarf, dash_capstyle='round', label='HSS Dwarf')



p = [512, 1024, 2048, 4096]
changa_dwarf_old = [0.278324, 0.354976, 0.5974, 1.10567]

#for i in range(0, len(p)):
#	changa_dwarf_old[i] = 1000 * changa_dwarf_old[i]/p[i]
plt.plot(p, changa_dwarf_old, '-', color=pcolor_dwarf,  lw=2.5,  marker='s', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor_dwarf, dash_capstyle='round', label='Old Dwarf')



leg = plt.legend(bbox_to_anchor=(0.10, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5)
leg.get_frame().set_linewidth(0.0)



axcolor='grey'
ax.xaxis.set_tick_params(width=2, length=10)
ax.yaxis.set_tick_params(width=2, length=15)
ax.xaxis.set_tick_params(which='both', colors=axcolor)
ax.yaxis.set_tick_params(which='both', colors=axcolor)


ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)

def string(x):
    if x >= 1024:
    		return str(x/1024) + 'K'
    else:
        return str(x)

hfont = {'fontname':'Lato'}
plt.xlabel("#processors", **hfont)
plt.ylabel("Execution Time(sec)")


ticklabelcolor = 'grey'

logps = np.arange(8,17,1)
ax.xaxis.set_ticks(np.array([2**x for x in logps]))
xticks = np.array([2**x for x in logps])
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)


yticks = [2**x for x in np.arange(-1, 5, 1)]
ax.yaxis.set_ticks(np.array(yticks))
yticks = np.array([string(x)+".0" for x in yticks])
ax.set_yticklabels(yticks, color=ticklabelcolor)



# yticks = np.arange(0,24,4)
# ax.yaxis.set_ticks(yticks)
# ax.yaxis.set_minor_locator(AutoMinorLocator(8))
# ax.set_yticklabels(yticks, color=ticklabelcolor)



#plt.xlim(xmin=500)
#plt.ylim(ymin=0, ymax=18)


plt.grid(linestyle=':', linewidth=1, color='grey')

plt.show()

#plt.savefig('/Users/vipulharsh/Desktop/psortingV/doc/2017ipdps-parsort/PAPER/fig2.eps')

==> plots/plot-Histogram.py <==
#!/usr/bin/env python

import matplotlib.pyplot as plt
import numpy as np

fig, ax = plt.subplots()

N = 6

localsort = [1.927, 1.858, 1.807, 1.943, 1.854, 1.813]
chist = [8.271, 8.246, 8.219, 8.24, 8.325, 8.285]
cdata_exchange = [16.683, 16.586, 16.555, 16.631, 16.652, 16.663]
hist = [a_i - b_i for a_i, b_i in zip(chist, localsort)]
data_exchange = [a_i - b_i for a_i, b_i in zip(cdata_exchange, chist)]

ind = np.arange(N)    # the x locations for the groups
width = 0.30       # the width of the bars: can also be len(x) sequence


colors = ['#0e326d', '#028413', 'grey']
edgecolors = ['#000000', '#444444']


#edgecolors = ['#a84d05', '#444444']

#color1 = '#e06c0d' #(1.0,0.5,0.62)
#color2 = '#af0505' #'#028413' #(0.2588,0.4433,1.0)
#color3 = '#999999' #'#d62728'


p1 = plt.bar(ind, localsort, width, hatch="//",
		 color=colors[0],align='center', linewidth = 1, edgecolor = edgecolors[0])
p2 = plt.bar(ind, hist, width, bottom=localsort,
		 color=colors[1], align='center', linewidth = 1)
p3 = plt.bar(ind, data_exchange, width, bottom=chist, hatch="\\\\",
		 color=colors[2], align='center', linewidth = 1, edgecolor = edgecolors[1])

pcolor = '#0e326d'

#plt.plot(ind, cdata_exchange, '-', color=pcolor,  lw=3.0,  
#	marker='x', mew = 3.0, markersize = 10,
#	markerfacecolor='none', markeredgecolor=pcolor,
#	dash_capstyle='round', label='HSS')


label_fontsize=15
plt.ylabel('Execution time (sec)', fontsize=label_fontsize)
#plt.xlabel('Distribution')
#plt.title('HSS: weak scaling')
plt.xticks(ind, ("UNIF", "SKEW1", "SKEW2", "SKEW3", "GAUSS", "AllZeros"))
#plt.yticks(np.arange(0, 81, 10))
plt.ylim(ymin=0, ymax=24)
leg = plt.legend((p3[0], p2[0], p1[0]), ('data exchange', 'histogramming','local sort'), fontsize=label_fontsize)
#leg = plt.legend(bbox_to_anchor=(0.06, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5,prop={'size':12})
leg.get_frame().set_linewidth(0.0)
ax.set_axisbelow(True)
ax.yaxis.grid()
plt.xticks(rotation=45)
plt.savefig("diff_dist.pdf")
#plt.show()

'''
import numpy as np
import pylab as P
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import LogLocator

fig, ax = plt.subplots()

#
# The hist() function now has a lot more options
#
#mu, sigma = 200, 25
#x = sigma*P.randn(4,3)


#print x[0], x[1], x[2], x[3], len(x)
counts, bins, patches = plt.hist(x, 4, histtype='bar', stacked=True)
plt.grid(linestyle=':', linewidth=1, color='grey')
#P.ylim(0, 1.05)
#ax.xaxis.set_ticks()
ax.xaxis.set_ticks(bins+10)
ticklabelcolor = 'black'
xticks = ["2048", "8192", "32K", "128K"]
ax.set_xticklabels(xticks, color=ticklabelcolor)

plt.show()

def string(x):
    if x >= (1024 * 1024 * 1024):
        return str(x/(1024*1024*1024)) + 'B'    
    elif x >= (1024 * 1024):
        return str(x/(1024*1024)) + 'M'
    elif x >= 1024:
        return str(x/1024) + 'K'
    else:
        return str(x)

ticklabelcolor = 'black'
logp = np.arange(1,19,1)
p = np.array([2**i for i in logp])
#ax.xaxis.set_ticks(p[1::2])
#xticks =np.array([2**x for x in logp[1::2]])
#xticks = np.array([string(x) for x in xticks])
'''


==> plots/plot-dup_nodup.py <==
#!/usr/bin/env python

import matplotlib.pyplot as plt
import numpy as np

fig, ax = plt.subplots()

N = 5

localsort = [1.259, 1.312, 1.284, 1.33, 1.328]
chist = [1.292, 1.371, 1.393, 1.55, 1.767]
cdata_exchange = [3.8296, 3.866, 3.8748, 4.06, 4.772]
hist = [a_i - b_i for a_i, b_i in zip(chist, localsort)]
data_exchange = [a_i - b_i for a_i, b_i in zip(cdata_exchange, chist)]


localsort_dup = [1.289, 1.31, 1.277, 1.29, 1.329]
chist_dup = [1.32, 1.379, 1.401, 1.56, 1.856]
cdata_exchange_dup = [3.87, 3.87, 3.87, 4.16, 4.96]
hist_dup = [a_i - b_i for a_i, b_i in zip(chist_dup, localsort_dup)]
data_exchange_dup = [a_i - b_i for a_i, b_i in zip(cdata_exchange_dup, chist_dup)]





ind = np.arange(N)    # the x locations for the groups
width = 0.30       # the width of the bars: can also be len(x) sequence
epsilon = 0.05

colors = ['#0e326d', '#01630e', '#444444']
edgecolors = ['#000000', '#444444']

#colors_dup = ['#166bf7', '#04ed23', '#888888']
colors_dup = ['#166bf7', '#ffffff', '#888888']
edgecolors_dup = ['#000000', '#888888']

colors = colors_dup
edgecolors = edgecolors_dup


#edgecolors = ['#a84d05', '#444444']

#color1 = '#e06c0d' #(1.0,0.5,0.62)
#color2 = '#af0505' #'#028413' #(0.2588,0.4433,1.0)
#color3 = '#999999' #'#d62728'


p1 = plt.bar(ind, localsort, width, hatch="//",
		 color=colors[0],align='center', linewidth = 1, edgecolor = edgecolors[0])
p2 = plt.bar(ind, hist, width, bottom=localsort,
		 color=colors[1], align='center', linewidth = 1)
p3 = plt.bar(ind, data_exchange, width, bottom=chist, hatch="\\\\",
		 color=colors[2], align='center', linewidth = 1, edgecolor = edgecolors[1])


p1_dup = plt.bar(ind+width+epsilon, localsort_dup, width, hatch="//",
         color=colors_dup[0],align='center', linewidth = 1, edgecolor = edgecolors[0])
p2_dup = plt.bar(ind+width+epsilon, hist_dup, width, bottom=localsort_dup,
         color=colors_dup[1], align='center', linewidth = 1)
p3_dup = plt.bar(ind+width+epsilon, data_exchange_dup, width, bottom=chist_dup, hatch="\\\\",
         color=colors_dup[2], align='center', linewidth = 1, edgecolor = edgecolors[1])




pcolor = '#0e326d'

#plt.plot(ind, cdata_exchange, '-', color=pcolor,  lw=3.0,  
#	marker='x', mew = 3.0, markersize = 10,
#	markerfacecolor='none', markeredgecolor=pcolor,
#	dash_capstyle='round', label='HSS')

label_fontsize=15
plt.ylabel('Execution time (sec)', fontsize=label_fontsize)
#plt.xlabel('Distribution')
#plt.title('HSS: weak scaling')
plt.xticks(ind+(width+epsilon)/2, ("2048", "4096", "8192", "16K", "32K"))
#plt.yticks(np.arange(0, 81, 10))
plt.ylim(ymin=0, ymax=7)
leg = plt.legend((p3_dup[0], p2_dup[0], p1_dup[0]), ('data exchange', 'histogramming','local sort'), fontsize=label_fontsize)
#leg = plt.legend(bbox_to_anchor=(0.06, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5,prop={'size':12})
leg.get_frame().set_linewidth(0.0)
ax.set_axisbelow(True)
ax.yaxis.grid()
plt.xticks(rotation=45)
plt.tick_params(labelsize=label_fontsize)
plt.savefig("dup_vs_nodup.pdf")
#plt.show()

'''
import numpy as np
import pylab as P
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import LogLocator

fig, ax = plt.subplots()

#
# The hist() function now has a lot more options
#
#mu, sigma = 200, 25
#x = sigma*P.randn(4,3)


#print x[0], x[1], x[2], x[3], len(x)
counts, bins, patches = plt.hist(x, 4, histtype='bar', stacked=True)
plt.grid(linestyle=':', linewidth=1, color='grey')
#P.ylim(0, 1.05)
#ax.xaxis.set_ticks()
ax.xaxis.set_ticks(bins+10)
ticklabelcolor = 'black'
xticks = ["2048", "8192", "32K", "128K"]
ax.set_xticklabels(xticks, color=ticklabelcolor)

plt.show()

def string(x):
    if x >= (1024 * 1024 * 1024):
        return str(x/(1024*1024*1024)) + 'B'    
    elif x >= (1024 * 1024):
        return str(x/(1024*1024)) + 'M'
    elif x >= 1024:
        return str(x/1024) + 'K'
    else:
        return str(x)

ticklabelcolor = 'black'
logp = np.arange(1,19,1)
p = np.array([2**i for i in logp])
#ax.xaxis.set_ticks(p[1::2])
#xticks =np.array([2**x for x in logp[1::2]])
#xticks = np.array([string(x) for x in xticks])
'''


==> plots/plot-histtime.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams['ytick.minor.size'] = 3
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 6
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=2)
ax.set_yscale("log", basey=2)

p = [2048, 4096, 8192, 16384, 32768]
localsort = [1.231, 1.263, 1.266, 1.444, 1.927]
chisttime = [1.556, 1.902, 2.575, 4.145, 8.271]
cdataexchange = [4.269, 5.047, 5.799, 9.212, 16.683]
histtime = [a_i - b_i for a_i, b_i in zip(chisttime, localsort)]
dataexchange = [a_i - b_i for a_i, b_i in zip(cdataexchange, chisttime)]


pcolor = '#af0505'
pcolor = '#028413'
plt.plot(p, histtime, '-', color=pcolor,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='Histogramming')


pcolor = '#0e326d'
plt.plot(p, dataexchange, '-', color=pcolor,  lw=2.5,  marker='x', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='Data Exchange')




label_fontsize=15

leg = plt.legend(bbox_to_anchor=(0.10, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5, fontsize=label_fontsize)
leg.get_frame().set_linewidth(0.0)



axcolor='grey'
#ax.xaxis.set_tick_params(width=2, length=10)
#ax.yaxis.set_tick_params(width=2, length=10)
#ax.xaxis.set_tick_params(which='both', colors=axcolor)
#ax.yaxis.set_tick_params(which='both', colors=axcolor)


ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)


def string(x):
    if x >= 1024:
    		return str(x/1024) + 'K'
    else:
        return str(x)


hfont = {'fontname':'Lato'}
plt.xlabel("#PEs", fontsize=label_fontsize)
plt.ylabel("Execution Time(sec)", fontsize=label_fontsize)


ticklabelcolor = 'black' #'grey'
logps = np.arange(10,17,1)
xticks = np.array([2**x for x in logps])
ax.xaxis.set_ticks(xticks)
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)

logps = np.arange(-1,6,1)
print logps
ax.yaxis.set_ticks(np.array([2.0**x for x in logps]))
yticks = np.array([2.0**x for x in logps])
yticks = np.array([string(x) for x in yticks])
ax.set_yticklabels(yticks, color=ticklabelcolor, fontsize=label_fontsize)

plt.tick_params(labelsize=label_fontsize)
#plt.xlim(xmin=500)
plt.ylim(ymin=-2, ymax=10)

plt.grid(linestyle=':', linewidth=1, color='grey')
plt.savefig('histtime.pdf')
#plt.show()


==> plots/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import math

tc =  0.014668e-06
tw = 0.36092036e-9
ts = 5.71e-6

def read_floats(filename):
    with open(filename) as f:
        return [float(x) for x in f]


#plt.figure(1)
logp = np.arange(1,18,1)
logp_base2 = np.array([i * math.log(2) for i in logp])
p = np.array([2**i for i in logp])
p2 = np.array([i*i for i in p])
plogp20 = np.array([x*y*20 for x, y in zip(logp, p)])
plogp20 = np.array([i * math.log(2) for i in plogp20])
plogp_plus_20 = [p[i] * (logp[i] + 20) for i  in range(0, len(logp_base2))]

print(p)
print(logp)
print(p2)
print(plogp20)


#font = {'family': 'sans-serif',
#        'color':  'darkred',
#        'name': 'Gillius',
#        'weight': 'normal',
#        'size': 16,
#        }


#font.set_style('oblique')

#plt.rc('font',**{'family':'sans-serif','sans-serif':['Gillius']})
#plt.rc('font',**{'family':'sans-serif','sans-serif':['Tahoma'], 'size':12})


import matplotlib as mpl

#mpl.rc('font', family='sans-serif')
plt.rc('text', usetex=True) 


fig, ax = plt.subplots()
#with plt.style.context('fivethirtyeight'):
plt.plot(p, p2, '--', color='#000000',  lw=4,   mew = 2, markersize = 8, markerfacecolor="None", markeredgecolor="orange")
plt.plot(p, plogp20, '-', color='#840909', lw=3, mew = 2, markersize = 8, markerfacecolor="None", markeredgecolor="red")


#plt.plot(p, p2, '-b',      mew = 2, markersize = 8, markerfacecolor="None", markeredgecolor="blue", label="quad")
#plt.plot(p, plogp20, '-k', mew = 2, markersize = 8, markerfacecolor="None", label="log")
plt.xlabel('p :  Number of processors', fontsize="x-large")
plt.ylabel('Sample Size : ', fontsize="x-large")


#, label=r'$\textbf{p}^{\textbf{2}}$'
#, label=r'$\textbf{Kplog p}$'


#plt.title('Timings for weak Scaling for Transpose Exchange N/p=32768')
#plt.ylim(ymax = 10)
leg = plt.legend([r'$\textbf{p}^{\textbf{2}}$', r'$\textbf{Kplog p}$'],loc=2, fontsize="x-large", numpoints=20, handlelength=4)
leg.get_frame().set_linewidth(0.0)

#plt.xticks(np.arange(min(logp), max(logp)+1, 1))

#ax.set_axis_bgcolor((0.95, 0.95, 0.95)) 

def string(x):
    if x >= (1024 * 1024):
        return str(x/(1024*1024)) + 'M'
    elif x >= 1024:
        return str(x/1024) + 'K'
    else:
        return str(x)

ax.set_xscale('log', basex=2)

#ax.xaxis.set_ticks(p[0::2])
#xticks =np.array([2**x for x in logp[0::2]])
#xticks = np.array([string(x) for x in xticks])
#ax.set_xticklabels(xticks)


ax.set_yscale('log', basey=2)
logps = np.arange(1,30,4)
#ax.yaxis.set_ticks(np.array([2**x for x in logps]))
yticks = np.array([2**x for x in logps])
yticks = np.array([string(x) for x in yticks])
#ax.set_yticklabels(yticks)
tickcolor = 'grey'
#ax.tick_params(axis='x', colors=axcolor)
#ax.tick_params(axis='y', colors=axcolor)
axcolor = 'grey'
ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)



plt.grid(linestyle=':', linewidth=1)

'''
def f(t):
    return np.exp(-t) * np.cos(2*np.pi*t)

t1 = np.arange(0.0, 5.0, 0.1)
t2 = np.arange(0.0, 5.0, 0.02)

plt.figure(2)
#plt.subplot(211)
plt.plot(t1, f(t1), 'bo', t2, f(t2), 'k')
 
#plt.subplot(212)
#plt.plot(t2, np.cos(2*np.pi*t2), 'r--')
fig.savefig('./samplesize.png')
'''

plt.show()

























==> plots/plot3.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import LogLocator



#set width, size of minor axis ticks
matplotlib.rcParams['ytick.minor.size'] = 3
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 6
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=4)
ax.set_yscale("log", basey=4)

logp = np.arange(4,19,1)
logp_base2 = np.array([x*math.log(2) for x in logp])
p = np.array([2**i for i in logp])
p2 = np.array([i*i for i in p])
p2_20 = np.array([i*20 for i in p2])
plogp_20 = np.array([x*y*20*math.log(2) for x, y in zip(logp, p)])
plog_log_p_20 = np.array([math.log(x*20*math.log(2)) * 2.7 *  y for x, y in zip(logp, p)])
plogp_20_20 = np.array([x*20*1.05 for x in plogp_20])
plogp_plus_20 = np.array([p[i] * 2 * (logp_base2[i] + 20) for i in range(0, len(logp_base2))])
proot_logp_20 = np.array([(y* 2 * math.sqrt(20 * x * math.log(2)))  for x, y in zip(logp, p)])

print math.log(2)
#plt.plot(p, p2, '-b',      mew = 2, markersize = 8, markerfacecolor="None", markeredgecolor="blue", label="quad")
#rounded fonts

for i in range(len(p)):
	print p[i], p2_20[i], plogp_20_20[i], plogp_20[i], proot_logp_20[i], plog_log_p_20[i]



#plt.plot(p, p2_20, '-', color='#0e326d',  lw=2.1, dash_capstyle='round', label="regular sampling",  marker='^')

#plt.plot(p, p2_20, '-', color='#999999',  lw=2.1, dash_capstyle='round', label="regular sampling",  marker='^')
plt.plot(p, plogp_plus_20, '-', color='#999999',  lw=2.1, dash_capstyle='round', label="AMS sort scanning algorithm",  marker='^')
plt.plot(p, plogp_20_20, '-', color='#af0505', lw=2.1, dash_capstyle='round', label="sample sort: random sampling")
plt.plot(p, plogp_20, '--', color='#028413', lw=2.5, dash_capstyle='round', label="HSS: 1 round")
#plt.plot(p, proot_logp_20, ':', color='#e06c0d', lw=2.5, dash_capstyle='round', label="HSS - 2 rounds", marker='.')
plt.plot(p, plog_log_p_20, '-', color='#111111', lw=1.8, dash_capstyle='round', label="HSS: optimal rounds", marker='o')

label_fontsize=15
leg = plt.legend(bbox_to_anchor=(0.03, 0.98), borderaxespad=0, loc=2, numpoints=3, handlelength=5,prop={'size':12}, fontsize=label_fontsize)
leg.get_frame().set_linewidth(0.0)
plt.xlabel("#processors", fontsize=label_fontsize)
plt.ylabel("Sample size (#keys)", fontsize=label_fontsize)


#set tick colors
axcolor='grey'
ax.xaxis.set_tick_params(width=2, length=10)
ax.yaxis.set_tick_params(width=2, length=10)
ax.xaxis.set_tick_params(which='both', colors=axcolor) #both major and minor ticks
ax.yaxis.set_tick_params(which='both', colors=axcolor)


#4 different spines of the axis
axcolor='grey'
axcolor2='grey'
ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor2) 
ax.spines['right'].set_color(axcolor2)
ax.spines['left'].set_color(axcolor)
#ax.spines['top'].set_visible(False)
#ax.spines['right'].set_visible(False)
ax.get_xaxis().tick_bottom()
ax.get_yaxis().tick_left()


def string(x):
    if x >= (1024 * 1024 * 1024):
        return str(x/(1024*1024*1024)) + 'B'    
    elif x >= (1024 * 1024):
        return str(x/(1024*1024)) + 'M'
    elif x >= 1024:
        return str(x/1024) + 'K'
    else:
        return str(x)

ticklabelcolor = 'black'
logp = np.arange(3,19,1)
p = np.array([2**i for i in logp])
ax.xaxis.set_ticks(p[1::2])
xticks =np.array([2**x for x in logp[1::2]])
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)
logps = np.arange(0,32,4)
ax.yaxis.set_ticks(np.array([2**x for x in logps]))

#set minor ticks for log scale on base*i*[4.0,8.0,12.0]
ax.yaxis.set_minor_locator(LogLocator(base=4, subs=[4.0,8.0,12.0]))

yticks = np.array([2**x for x in logps])
yticks = np.array([string(x) for x in yticks])
ax.set_yticklabels(yticks, color=ticklabelcolor)
ax.yaxis.grid()
plt.tick_params(labelsize=label_fontsize)


plt.tight_layout()
#plt.grid(linestyle=':', linewidth=1, color='grey')
plt.savefig('samplesize.pdf')
#plt.show()


==> plots/plot4.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams['ytick.minor.size'] = 3
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 6
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=2)

p = [2048, 4096, 8192, 16384, 32768]
usort = [4.0205, 4.6332, 4.8508, 4.9915, 5.0123]
pcolor = '#af0505'
pcolor = '#028413'
plt.plot(p, usort, '-', color=pcolor,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='128 way HYK Sort')


hss_dup = [3.87, 3.87, 3.87, 4.16, 4.96]
hss_nodup = [3.8296, 3.866, 3.8748, 4.06, 4.772]
pcolor = '#0e326d'
plt.plot(p, hss_nodup, '-', color=pcolor,  lw=2.5,  marker='x', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='HSS')



label_fontsize=15

leg = plt.legend(bbox_to_anchor=(0.10, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5, fontsize=label_fontsize)
leg.get_frame().set_linewidth(0.0)



axcolor='grey'
#ax.xaxis.set_tick_params(width=2, length=10)
#ax.yaxis.set_tick_params(width=2, length=10)
#ax.xaxis.set_tick_params(which='both', colors=axcolor)
#ax.yaxis.set_tick_params(which='both', colors=axcolor)


ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)


def string(x):
    if x >= 1024:
    		return str(x/1024) + 'K'
    else:
        return str(x)

hfont = {'fontname':'Lato'}
plt.xlabel("#PEs", fontsize=label_fontsize)
plt.ylabel("Execution Time(sec)", fontsize=label_fontsize)


ticklabelcolor = 'black' #'grey'
logps = np.arange(10,17,1)
xticks = np.array([2**x for x in logps])
ax.xaxis.set_ticks(xticks)
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)

'''
logps = np.arange(0,38,4)
ax.yaxis.set_ticks(np.array([2**x for x in logps]))
yticks = np.array([2**x for x in logps])
yticks = np.array([string(x) for x in yticks])
ax.set_yticklabels(yticks, color=ticklabelcolor)
'''


#plt.xlim(xmin=500)
plt.ylim(ymin=3, ymax=6)

plt.grid(linestyle=':', linewidth=1, color='grey')
plt.tick_params(labelsize=label_fontsize)
plt.savefig('hyk_vs_hss.pdf')


==> plots/plot5.py <==
import math
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.ticker import AutoMinorLocator

matplotlib.rcParams['ytick.minor.size'] = 5
matplotlib.rcParams['ytick.minor.width'] = 1

matplotlib.rcParams['xtick.minor.size'] = 5
matplotlib.rcParams['xtick.minor.width'] = 1.5


fig, ax = plt.subplots()
ax.set_xscale("log", basex=2)


p = [480, 960, 1920, 3840, 7680]
told_nonsmp = [3.62, 4.66, (6.84 + 7.31)/2, 9.27, 13.12]
pcolor = '#0e326d'
plt.plot(p, told_nonsmp, '-', color=pcolor,  lw=2.5,  marker='|', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='Histogram sort')


p = [480, 960, 1920, 3840, 7680]
tnew = [3.21, 3.52, 3.54, 3.53, 4.02]
pcolor = '#028413'
plt.plot(p, tnew, '-', color=pcolor,  lw=2.5,  marker='o', mew = 2.5, markersize = 10, markerfacecolor='none', markeredgecolor=pcolor, dash_capstyle='round', label='HSS')


leg = plt.legend(bbox_to_anchor=(0.10, 0.9), borderaxespad=0, loc=2, numpoints=3, handlelength=5)
leg.get_frame().set_linewidth(0.0)



axcolor='grey'
ax.xaxis.set_tick_params(width=2, length=10)
ax.yaxis.set_tick_params(width=2, length=15)
ax.xaxis.set_tick_params(which='both', colors=axcolor)
ax.yaxis.set_tick_params(which='both', colors=axcolor)


ax.spines['bottom'].set_color(axcolor)
ax.spines['top'].set_color(axcolor) 
ax.spines['right'].set_color(axcolor)
ax.spines['left'].set_color(axcolor)

def string(x):
    if x >= 1024:
    		return str(x/1024) + 'K'
    else:
        return str(x)

hfont = {'fontname':'Lato'}
plt.xlabel("#cores", **hfont)
plt.ylabel("Execution Time(sec)")


ticklabelcolor = 'grey'

logps = np.arange(8,15,1)
ax.xaxis.set_ticks(np.array([2**x for x in logps]))
xticks = np.array([2**x for x in logps])
xticks = np.array([string(x) for x in xticks])
ax.set_xticklabels(xticks, color=ticklabelcolor)


yticks = np.arange(0,24,4)
ax.yaxis.set_ticks(yticks)
ax.yaxis.set_minor_locator(AutoMinorLocator(8))
ax.set_yticklabels(yticks, color=ticklabelcolor)



#plt.xlim(xmin=500)
#plt.ylim(ymin=0, ymax=18)

plt.grid(linestyle=':', linewidth=1, color='grey')

plt.show()

plt.savefig('/Users/vipulharsh/Desktop/psortingV/doc/2017ipdps-parsort/PAPER/fig2.eps')

